Bandwidth-Efficient Transaction Relay for Bitcoin

Bitcoin is a top-ranked cryptocurrency that has experienced huge growth and survived numerous attacks. The protocols making up Bitcoin must therefore accommodate the growth of the network and ensure security. Security of the Bitcoin network depends on connectivity between the nodes. Higher connectivity yields better security. In this paper we make two observations: (1) current connectivity in the Bitcoin network is too low for optimal security; (2) at the same time, increasing connectivity will substantially increase the bandwidth used by the transaction dissemination protocol, making it prohibitively expensive to operate a Bitcoin node. Half of the total bandwidth needed to operate a Bitcoin node is currently used to just announce transactions. Unlike block relay, transaction dissemination has received little attention in prior work. We propose a new transaction dissemination protocol, Erlay, that not only reduces the bandwidth consumption by 40% assuming current connectivity, but also keeps the bandwidth use almost constant as the connectivity increases. In contrast, the existing protocol increases the bandwidth consumption linearly with the number of connections. By allowing more connections at a small cost, Erlay improves the security of the Bitcoin network. And, as we demonstrate, Erlay also hardens the network against attacks that attempt to learn the origin node of a transaction. Erlay is currently being investigated by the Bitcoin community for future use with the Bitcoin protocol.

==> pictures/plot_paper_bits64_cap100.sh <==
#!/bin/bash

#for X in $(seq 1 50); do ./bench_compare 64 100 $X; done | tee paper.out

function plot_paper() {
    BITS="$1"
    CAPACITY="$2"
    FILE_CPI=$(mktemp)
    FILE_PIN=$(mktemp)
    FILE_IBLT=$(mktemp)
    FILE_MINI=$(mktemp)
    cat plot_paper_bits64_cap100.out | egrep "^CPISYNC $BITS $CAPACITY" >$FILE_CPI
    cat plot_paper_bits64_cap100.out | egrep "^PINSKETCH $BITS $CAPACITY" >$FILE_PIN
    cat plot_paper_bits64_cap100.out | egrep "^IBLT $BITS $CAPACITY" >$FILE_IBLT
    cat plot_paper_bits64_cap100.out | egrep "^MINISKETCH_BEST $BITS $CAPACITY" >$FILE_MINI

    (
    echo "set xlabel \"Differences\""
    echo "set ylabel \"Decode time\""
    echo "set key bottom right"
#    echo "set title \"Reconciliation time for $BITS-bit elements, capacity $CAPACITY\""
    echo "set terminal svg enhanced size 1024,480 font \"Verdana,35\""
    echo "set output \"plot_paper_bits${BITS}_cap${CAPACITY}.svg\""
    echo "set grid x y"
    #echo "set logscale x 2"
    echo "set logscale y 10"
    echo "set ytics (\"1 µs\" 0.001, \"10 µs\" 0.01, \"100 µs\" 0.1, \"1 ms\" 1, \"10 ms\" 10, \"100 ms\" 100, \"1 s\" 1000)"
    #echo "set yrange [0.001:1]"
    echo "new = \"-\""
    echo "plot \"$FILE_CPI\" using 4:((\$5)*1000) with lines lc 1 lw 3 dt new title \"CPISync\", \\"
    echo "     \"$FILE_MINI\" using 4:((\$5)*1000) with lines lc 2 lw 3 title \"Minisketch\""
    ) | gnuplot
    inkscape --file=plot_paper_bits${BITS}_cap${CAPACITY}.svg --export-area-drawing --without-gui --export-pdf=plot_paper_bits${BITS}_cap${CAPACITY}.pdf
}

plot_paper 64 100


==> pictures/source/chart_scripts/bandwidth_connectivity.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 14})

# data to plot
n_groups = 4
btcflood = [4.33, 8.65, 12.98, 17.30]
erlay = [0.71, 0.83, 0.91, 0.94]

# create plot
fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.35
opacity = 0.8

rects1 = plt.bar(index, btcflood, bar_width,
alpha=opacity,
color='b',
label='BTCFlood')

rects2 = plt.bar(index + bar_width, erlay, bar_width,
alpha=opacity,
color='g',
label='Erlay')

plt.xlabel('Connectivity')
plt.ylabel('Bandwidth per month (GB)')
plt.xticks(index + bar_width, ('8', '16', '24', '32'))
plt.ylim(0, 20)
plt.legend(ncol=2, loc='upper left')


rects = ax.patches

labels = []

for i in range(4):
	labels.append(btcflood[i])
#	labels.append(erlay[i])

for i in range(4):
	labels.append(erlay[i])

for rect, label in zip(rects, labels):
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width() / 2, height + 0.8, label,
            ha='center', va='bottom')


#plt.axes().set_aspect(2)

plt.tight_layout()
plt.show()



==> pictures/source/chart_scripts/bandwidth_txrate.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 14})

# data to plot
n_groups = 4
btcflood = [4.33, 4.33 * 2.5, 4.33 * 5, 4.33 * 10]
erlay = [0.71, 0.71 * 2.5, 0.71 * 5, 0.71 * 10]

btcflood = [round(x, 2) for x in btcflood]
erlay = [round(x, 2) for x in erlay]
# create plot
fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.35
opacity = 0.8

rects1 = plt.bar(index, btcflood, bar_width,
alpha=opacity,
color='b',
label='BTCFlood')

rects2 = plt.bar(index + bar_width, erlay, bar_width,
alpha=opacity,
color='g',
label='Erlay')

plt.xlabel('Transaction rate (tx/s)')
plt.ylabel('Bandwidth per month (GB)')
plt.xticks(index + bar_width, ('7', '17.5', '35', '70'))
plt.ylim(0, 50)

plt.legend(ncol=2, loc='upper left')

rects = ax.patches

labels = []

for i in range(4):
	labels.append(btcflood[i])
#	labels.append(erlay[i])

for i in range(4):
	labels.append(erlay[i])

for rect, label in zip(rects, labels):
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width() / 2, height + 0.8, label,
            ha='center', va='bottom')


#plt.axes().set_aspect(2)

plt.tight_layout()
plt.show()



==> pictures/source/chart_scripts/latency_connectivity.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})

N = 4
btcflood = [3.2, 1.7, 0.7, 0.4]
erlay = [5.75, 5.4, 5.35, 5.35]
ind = np.arange(N)    # the x locations for the groups

p1 = plt.plot(ind, erlay, label='Erlay')
p2 = plt.plot(ind, btcflood, label='BTCFlood')

plt.ylabel('Latency (s)')
plt.xlabel('Connectivity')
plt.ylim(0, 10)


plt.xticks(ind, (8, 16, 24, 32))
plt.legend(('Erlay', 'BTCFlood'), loc='upper left')

plt.axes().set_aspect(0.15)


#plt.savefig("latency_scale.pdf")
plt.show()


==> pictures/source/chart_scripts/latency_full.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})

N = 10
btcflood = [0.88, 0.95, 0.98, 1.01, 1.04, 1.07, 1.10, 1.16, 2.0, 3.14]
erlay = [2.6, 2.8, 2.87, 3.0, 3.3, 3.67, 3.81, 3.92, 4.48, 5.5]
ind = np.arange(N)    # the x locations for the groups

p1 = plt.plot(ind, erlay, label='Erlay')
p2 = plt.plot(ind, btcflood, label='BTCFlood')

plt.ylabel('Latency (s)')
plt.xlabel('Nodes reached (%)')
plt.ylim(0, 7)


plt.xticks(ind, (10, 20, 30, 40, 50, 60, 70, 80, 90, 100))
plt.legend(('Erlay', 'BTCFlood'), loc='upper left')

plt.axes().set_aspect(0.5)


#plt.savefig("latency_full.pdf")
plt.show()


==> pictures/source/chart_scripts/latency_scale.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})

N = 3
btcflood = [3.7, 3.75, 3.8]
erlay = [5.57, 5.75, 5.82]
ind = np.arange(N)    # the x locations for the groups

p1 = plt.plot(ind, erlay, label='Erlay')
p2 = plt.plot(ind, btcflood, label='BTCFlood')

plt.ylabel('Latency (s)')
plt.xlabel('Nodes in the network (public and private)')
plt.ylim(0, 7)


plt.xticks(ind, ('30,000', '60,000', '90,000'))
plt.legend(('Erlay', 'BTCFlood'), loc='lower right')

plt.axes().set_aspect(0.15)


#plt.savefig("latency_scale.pdf")
plt.show()


==> pictures/source/chart_scripts/latency_txrate.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})

N = 4
btcflood = [3.14, 3.14, 3.14, 3.14]
erlay = [5.75, 5.75, 5.75, 5.75]
ind = np.arange(N)    # the x locations for the groups

p1 = plt.plot(ind, erlay, label='Erlay')
p2 = plt.plot(ind, btcflood, label='BTCFlood')

plt.ylabel('Latency (s)')
plt.xlabel('Transaction rate (tx/s)')
plt.ylim(0, 10)


plt.xticks(ind, (7, 17.5, 35, 70))
plt.legend(('Erlay', 'BTCFlood'), loc='upper left')

plt.axes().set_aspect(0.15)


#plt.savefig("latency_txrate.pdf")
plt.show()


==> pictures/source/chart_scripts/scaling60k.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})


N = 2
base_cost = (4.76, 4.76)
announcement = (4.33, 0.7)
#ind = np.arange(N)    # the x locations for the groups
ind = [0, 0.5]


p1 = plt.bar(ind, base_cost, width=0.3)
p2 = plt.bar(ind, announcement,
             bottom=base_cost, width=0.3)

plt.ylabel('Bandwidth per month (GB)')

plt.text(0, 3, base_cost[0], ha='center', va='bottom')
plt.text(0, 6, announcement[0], ha='center', va='bottom')

plt.text(0.5, 3, base_cost[1], ha='center', va='bottom')
plt.text(0.5, 4.7, announcement[1], ha='center', va='bottom')


plt.xticks(ind, ('BTCFlood', 'Erlay'))
plt.legend((p2[0], p1[0]), ('Announcement cost', 'Base cost (TX+GETDATA)'))

plt.axes().set_aspect(0.05)

#plt.savefig("scaling60k.pdf")
plt.show()


==> pictures/source/chart_scripts/scaling_connectivity.py <==
import numpy as np
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 14})


N = 4
base_cost = (4.76, 4.76, 4.76, 4.76)
announcement = (4.33, 8.66, 12.99, 17.32)
ind = np.arange(N)    # the x locations for the groups

p1 = plt.bar(ind, base_cost, width=0.4)
p2 = plt.bar(ind, announcement,
             bottom=base_cost, width=0.4)

plt.xlabel('Connectivity')
plt.ylabel('Bandwidth per month (GB)')

plt.xticks(ind, ('8', '16', '24', '32'))
plt.legend((p2[0], p1[0]), ('Announcement cost', 'Base cost (TX+GETDATA)'))

plt.axes().set_aspect(0.1)
plt.tight_layout()
#plt.savefig("scaling60k.pdf")
plt.show()

